On the Relative Expressiveness of Bayesian and Neural Networks

A neural network computes a function. A central property of neural networks is that they are "universal approximators:" for a given continuous function, there exists a neural network that can approximate it arbitrarily well, given enough neurons (and some additional assumptions). In contrast, a Bayesian network is a model, but each of its queries can be viewed as computing a function. In this paper, we identify some key distinctions between the functions computed by neural networks and those by marginal Bayesian network queries, showing that the former are more expressive than the latter. Moreover, we propose a simple augmentation to Bayesian networks (a testing operator), which enables their marginal queries to become "universal approximators."

==> figs-aaai/sigmoid/sigmoidVis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def sigmoid(x,gamma=0):\n",
    "  return 1/(1+np.exp(-1*gamma*x))\n",
    "def testing(xs,thres,lo,hi):\n",
    "    return list(map(lambda x:hi if x>=thres else lo,xs))\n",
    "def testingSigmoid(x,thres,lo,hi,gamma):\n",
    "   return (hi-lo)*sigmoid(x-thres,gamma)+lo\n",
    "def draw2Func(f,g):\n",
    "    ps = np.linspace(-10,10.0,num=100)\n",
    "    ys = f(ps)\n",
    "    ys2 = g(ps)\n",
    "    fig,ax = plt.subplots(1,1,sharey=True)\n",
    "    ax.plot(ps,ys,'ro-',label='Step')\n",
    "    ax.set(xlabel=r'x', ylabel='f(x)',\n",
    "               title=f'')\n",
    "\n",
    "    ax.plot(ps,ys2,'go-',label='Sigmoid')\n",
    "    plt.legend()\n",
    "    #plt.grid()\n",
    "    #plt.show()\n",
    "    #plt.savefig('./sigmoid.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rc('font',**{'size':15})\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(111)\n",
    "#ax.get_xaxis().set_visible(False)\n",
    "#ax.get_yaxis().set_visible(False)\n",
    "ax.set_xlim(0,1)\n",
    "ax.set_ylim(-0.5,1.5)\n",
    "ax.set(xlabel=r'$P^*(\\mathbf{u})$',ylabel=r'$\\theta_{x\\mid\\mathbf{u}}$')\n",
    "xs = np.linspace(-2,2,num=500)\n",
    "theta_p = 1\n",
    "theta_n = 0\n",
    "thres = 0.5\n",
    "ys = testingSigmoid(xs,thres,theta_n,theta_p,8)\n",
    "ys2 = testingSigmoid(xs,thres,theta_n,theta_p,16)\n",
    "ys3 = testingSigmoid(xs,thres,theta_n,theta_p,32)\n",
    "#ys = sigmoid(xs)\n",
    "\n",
    "ax.xaxis.labelpad = 20\n",
    "ax.xaxis.axis_label_text_font_size = '20pt'\n",
    "plt.xticks([], [])\n",
    "plt.yticks([], [])\n",
    "plt.axhline(y=theta_p, color='b', linestyle='--')\n",
    "plt.axhline(y=theta_n, color='g', linestyle='--')\n",
    "plt.axvline(x=thres,color='c',linestyle='--')\n",
    "ax.plot(xs,ys,label=r'$\\gamma=8$')\n",
    "ax.plot(xs,ys2,'y',label=r'$\\gamma=16$')\n",
    "ax.plot(xs,ys3,'r',label=r'$\\gamma=32$')\n",
    "ax.plot([thres],[-0.5],'bo',clip_on=False)\n",
    "ax.annotate('$\\\\theta^+_{x\\\\mid\\\\bf{u}}$', xy=(0, 1), xytext=(0.8,theta_p+0.15),\n",
    "            )\n",
    "ax.annotate('$\\\\theta^-_{x\\\\mid\\\\bf{u}}$', xy=(0, 1), xytext=(0.8,theta_n-0.2),\n",
    "            )\n",
    "#ax.annotate('$T$', xy=(0, 1), xytext=(thres,-1),\n",
    "            #)\n",
    "ax.annotate('$T_{x\\\\mid\\\\mathbf{u}}$', xy=(0, 1), xytext=(0.52,-0.4),fontsize=15\n",
    "            )\n",
    "#plt.show()\n",
    "#ax.yaxis.label.set_size(15)\n",
    "plt.legend(loc=2)\n",
    "plt.savefig('sigmoidVis3.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

